Forward and Back: Kinematics of the Palomar 5 Tidal Tails

The tidal tails of Palomar 5 (Pal 5) have been the focus of many spectroscopic studies in an attempt to identify individual stars lying along the stream and characterise their kinematics. The well-studied trailing tail has been explored out to a distance of 15^\text{o} from the cluster centre, while less than four degrees have been examined along the leading tail. In this paper, we present results of a spectroscopic study of two fields along the leading tail that we have observed with the AAOmega spectrograph on the Anglo-Australian telescope. One of these fields lies roughly 7^\text{o} along the leading tail, beyond what has been previously been explored spectroscopically. Combining our measurements of kinematics and line strengths with Pan-STARRS1 photometric data and Gaia EDR3 astrometry, we adopt a probabilistic approach to identify 16 stars with high probability of belonging to the Pal 5 stream. Eight of these stars lie in the outermost field and their sky positions confirm the presence of ``fanning'' in the leading arm. We also revisit previously-published radial velocity studies and incorporate Gaia EDR3 astrometry to remove interloping field stars. With a final sample of 109 {\it bona fide} Pal 5 cluster and tidal stream stars, we characterise the 3D kinematics along the the full extent of the system. We provide this catalogue for future modeling work.

==> anc/Table4_extended_online.txt <==
# Extended version of Table 4.
# Column Descriptions
# 1. R.A. - Right ascension (J2000, deg)
# 2. Dec - Declination (J2000, deg)
# 3. pmra - Proper motion in R. A. (mas/yr)
# 4. pmra_e - Error in pmra (mas/yr)
# 5. pmdec - Proper motion in Dec (mas/yr)
# 6. pmdec_e - Error in pmdec (mas/yr)
# 7. V_R - Measured Radial Velocity (km/s)
# 8. V_R_e - Error in V_R (km/s)
# 9. g - g-band magnitude from PanSTARRS-1 (mag)
# 10. g-i - colour g - i from PanSTARRS-1 (mag)
# 11. Source - Source of detection. Ib17 - Ibata et al. 2017, O09 - Odenkirchen et al. 2009, Is16 - Ishigaki et al. 2019, K22 - this paper.
# R.A.    Dec    pmra   pmra_e pmdec  pmdec_e V_R    V_R_e g     g-i  Source  
  240.342 6.036  -2.892 0.032  -2.182 0.024   -47.35 0.78  16.18 1.16 Ib17    
  237.723 5.027  -3.351 0.121  -3.5   0.101   -50.13 2.5   18.47 0.83 Ib17    
  236.502 4.285  -2.737 0.129  -2.376 0.108   -53.06 2.87  18.66 0.93 Ib17    
  235.844 4.241  -2.843 0.112  -2.021 0.11    -50.22 3.22  18.04 0.87 Ib17    
  236.025 4.193  -2.74  0.098  -2.487 0.09    -48.5  2.16  18.16 0.84 Ib17    
  233.553 3.335  -2.301 0.135  -2.203 0.109   -57.15 0.29  18.5  0.73 O09     
  233.252 2.939  -2.093 0.265  -2.201 0.225   -54.28 3.8   19.36 0.72 Ib17    
  233.735 2.909  -2.765 0.033  -2.441 0.027   -51.05 1.06  16.29 1.14 Ib17    
  232.525 2.524  -2.643 0.08   -2.475 0.072   -54.22 0.85  17.64 0.85 O09/Ib17
  232.34  2.437  -1.069 0.17   -1.777 0.127   -64.04 1.26  18.15 0.81 O09/Ib17
  232.244 2.32   -2.745 0.15   -2.644 0.147   -49.59 1.65  18.49 0.75 Ib17    
  232.031 2.292  -3.058 0.227  -2.484 0.203   -54.0  3.24  19.05 0.71 Ib17    
  231.501 2.028  -2.619 0.36   -2.321 0.288   -54.5  2.51  19.57 0.67 Ib17    
  231.876 2.021  -2.806 0.166  -2.397 0.148   -58.02 1.46  18.73 0.75 Ib17    
  231.434 1.934  -2.886 0.187  -2.744 0.158   -54.83 2.74  18.77 0.73 Ib17    
  231.524 1.92   -2.628 0.22   -2.687 0.196   -53.68 2.91  19.08 0.72 Ib17    
  231.365 1.851  -2.78  0.294  -2.24  0.245   -47.55 3.94  19.41 0.66 Ib17    
  231.1   1.725  -2.382 0.218  -2.653 0.199   -53.37 1.75  18.94 0.7  Ib17    
  230.745 1.632  -2.645 0.079  -2.56  0.073   -55.37 1.73  17.5  0.91 Ib17    
  231.066 1.563  -2.549 0.295  -2.951 0.267   -62.16 0.98  19.58 0.69 Ib17    
  230.965 1.551  -2.617 0.126  -2.727 0.116   -49.89 1.74  18.32 0.79 O09/Ib17
  230.901 1.491  -2.512 0.147  -2.306 0.136   -48.75 2.5   18.47 0.77 Ib17    
  230.775 1.49   -3.51  0.615  -2.413 0.551   -49.2  5.0   20.3  0.55 Is16    
  231.02  1.47   -2.752 0.081  -2.483 0.075   -59.2  2.9   17.64 0.86 O09/Ib17
  230.736 1.414  -2.066 0.693  -1.647 0.602   -61.8  2.7   20.41 0.54 Is16    
  231.054 1.369  -2.669 0.089  -2.535 0.076   -51.92 0.22  17.58 0.86 O09     
  230.206 1.133  -2.921 0.16   -2.607 0.158   -48.15 1.75  18.36 0.78 Ib17    
  230.463 1.079  -2.778 0.092  -2.634 0.081   -53.27 1.39  17.66 0.86 O09/Ib17
  230.358 1.045  -2.787 0.099  -2.482 0.092   -49.23 1.57  17.76 0.85 O09/Ib17
  230.294 1.043  -2.627 0.325  -2.058 0.297   -51.04 1.25  19.24 0.72 Ib17    
  230.192 1.041  -3.398 0.06   -2.429 0.05    -50.45 0.58  16.82 0.91 Ib17    
  230.15  0.905  -3.418 0.277  -2.433 0.233   -51.66 2.13  19.41 0.68 Ib17    
  229.579 0.833  -2.787 0.078  -2.742 0.072   -54.96 1.69  17.71 0.86 Ib17    
  229.493 0.699  -2.927 0.167  -2.574 0.153   -52.32 1.35  18.44 0.77 Ib17    
  229.598 0.624  -2.72  0.497  -3.128 0.447   -61.22 4.32  19.98 0.69 Ib17    
  229.521 0.551  -2.767 0.074  -2.617 0.065   -54.25 1.07  17.35 0.91 Ib17    
  229.425 0.548  -2.69  0.185  -2.788 0.168   -56.01 1.71  18.73 0.75 Ib17    
  229.016 0.458  -3.886 0.066  -2.52  0.056   -44.62 1.32  17.28 0.94 Ib17    
  229.65  0.453  -2.703 0.037  -2.687 0.035   -54.82 0.81  16.17 1.16 Ib17    
  229.657 0.391  -2.874 0.18   -2.803 0.188   -43.39 4.37  18.71 0.78 Ib17    
  229.394 0.174  -2.751 0.097  -2.588 0.077   -52.61 1.8   17.73 0.91 Ib17    
  228.97  0.056  -2.661 0.045  -2.745 0.042   -54.78 0.97  16.52 1.08 Ib17    
  228.984 0.04   -2.868 0.098  -2.699 0.083   -52.55 1.14  17.92 0.84 Ib17    
  229.056 -0.034 -2.819 0.172  -2.743 0.148   -54.7  2.76  18.72 0.74 Ib17    
  229.096 -0.057 -2.696 0.112  -2.706 0.093   -55.59 1.32  18.03 0.84 Ib17    
  229.035 -0.086 -2.759 0.112  -2.584 0.1     -58.9  0.77  18.11 0.8  Ib17    
  229.0   -0.087 -3.131 0.239  -2.394 0.209   -57.08 1.34  19.18 0.72 Ib17    
  228.995 -0.088 -2.786 0.034  -2.628 0.03    -53.91 0.76  16.0  1.17 Ib17    
  229.033 -0.089 -2.577 0.212  -2.321 0.185   -59.53 1.38  18.97 0.74 Ib17    
  229.011 -0.094 -2.25  0.329  -2.829 0.283   -50.68 1.34  19.65 0.7  Ib17    
  229.001 -0.1   -2.601 0.111  -2.737 0.096   -70.17 1.03  18.1  0.78 Ib17    
  228.984 -0.102 -2.741 0.039  -2.641 0.033   -55.31 0.58  16.28 1.11 Ib17    
  228.951 -0.102 -2.778 0.173  -2.725 0.161   -56.75 1.05  18.62 0.77 Ib17    
  229.02  -0.108 -2.869 0.137  -2.553 0.115   -56.58 0.89  18.32 0.81 Ib17    
  229.041 -0.111 -2.701 0.223  -2.529 0.199   -56.15 2.94  19.19 0.76 Ib17    
  228.978 -0.115 -2.664 0.09   -2.825 0.078   -55.48 0.61  17.63 0.87 Ib17    
  229.027 -0.117 -2.799 0.054  -2.686 0.048   -55.32 0.58  16.81 1.01 Ib17    
  228.946 -0.117 -2.593 0.264  -2.378 0.214   -60.14 2.64  19.17 0.74 Ib17    
  229.015 -0.121 -2.747 0.122  -2.657 0.107   -53.21 1.68  18.19 0.82 Ib17    
  229.075 -0.124 -2.952 0.221  -2.621 0.174   -56.44 0.76  18.69 0.77 Ib17    
  229.086 -0.126 -2.739 0.158  -2.556 0.13    -57.55 0.75  18.38 0.81 Ib17    
  229.035 -0.127 -2.818 0.093  -2.656 0.075   -55.41 1.16  17.66 0.87 Ib17    
  228.969 -0.128 -2.734 0.047  -2.661 0.04    -53.78 0.58  16.6  0.95 Ib17    
  229.008 -0.134 -2.875 0.059  -2.623 0.046   -55.85 0.84  16.86 1.03 Ib17    
  229.036 -0.134 -2.756 0.045  -2.636 0.035   -54.54 0.58  16.34 1.12 Ib17    
  229.034 -0.142 -2.414 0.244  -2.805 0.202   -79.59 4.62  19.05 0.74 Ib17    
  229.045 -0.142 -2.767 0.193  -2.359 0.158   -53.57 1.59  18.74 0.77 Ib17    
  229.087 -0.145 -2.67  0.041  -2.655 0.034   -55.91 0.58  16.13 1.21 Ib17    
  228.988 -0.147 -2.921 0.144  -2.583 0.119   -55.82 2.46  18.39 0.8  Ib17    
  228.998 -0.15  -2.772 0.069  -2.706 0.056   -56.46 0.58  17.08 0.95 Ib17    
  229.002 -0.152 -1.945 0.34   -2.921 0.278   -57.62 3.59  19.61 0.73 Ib17    
  229.067 -0.158 -2.742 0.056  -2.701 0.045   -42.96 0.58  16.74 1.07 Ib17    
  229.062 -0.162 -2.805 0.233  -2.502 0.191   -55.52 1.28  19.05 0.74 Ib17    
  228.993 -0.163 -2.754 0.12   -2.678 0.087   -54.79 0.59  17.91 0.85 Ib17    
  229.032 -0.172 -2.734 0.061  -2.819 0.045   -58.16 0.75  16.37 1.01 Ib17    
  229.014 -0.207 -2.555 0.269  -2.75  0.214   -52.76 0.99  19.15 0.76 Ib17    
  229.098 -0.214 -2.811 0.298  -2.876 0.265   -60.28 1.54  19.57 0.68 Ib17    
  229.102 -0.253 -2.908 0.274  -2.557 0.259   -57.72 1.0   19.38 0.73 Ib17    
  229.006 -0.269 -2.718 0.079  -2.742 0.072   -54.93 0.66  17.62 0.95 O09/Ib17
  229.146 -0.29  -2.794 0.043  -2.666 0.039   -57.59 0.76  16.57 1.05 Ib17    
  228.572 -0.552 -2.777 0.131  -2.598 0.12    -58.01 2.94  18.47 0.83 Ib17    
  228.523 -0.592 -2.732 0.148  -2.76  0.134   -57.6  2.55  18.69 0.77 Ib17    
  228.419 -0.708 -2.761 0.061  -2.817 0.057   -56.87 1.98  17.31 0.93 Ib17/K22
  228.586 -0.773 -2.503 0.116  -2.736 0.098   -54.12 1.3   18.09 0.83 O09/Ib17
  228.644 -0.808 -2.795 0.123  -2.748 0.102   -56.3  1.39  18.3  0.83 O09/Ib17
  228.477 -0.819 -2.58  0.174  -2.745 0.138   -69.85 3.9   18.74 0.78 Ib17    
  228.539 -0.878 -2.836 0.165  -2.887 0.124   -65.5  3.91  18.68 0.79 K22     
  228.349 -0.946 -2.355 0.168  -2.904 0.138   -59.31 0.51  18.69 0.75 O09     
  228.379 -0.96  -2.748 0.202  -2.775 0.182   -59.88 1.24  18.98 0.75 O09     
  227.969 -1.201 -2.804 0.104  -2.87  0.097   -44.77 1.04  17.73 0.9  O09/Ib17
  228.118 -1.214 -3.122 0.24   -2.066 0.289   -56.09 1.87  18.67 0.81 Ib17/K22
  227.972 -1.245 -1.055 0.103  -1.813 0.099   -51.52 2.13  17.69 0.87 K22     
  227.663 -1.446 -2.729 0.064  -2.797 0.052   -58.37 0.96  17.28 0.97 Ib17/K22
  227.84  -1.484 -2.884 0.094  -2.882 0.084   -52.0  1.44  17.98 0.91 Ib17/K22
  227.714 -1.528 -2.759 0.193  -2.925 0.162   -58.64 2.0   19.13 0.77 Ib17    
  227.327 -1.637 -2.909 0.11   -1.993 0.11    -46.83 1.55  17.76 0.93 K22     
  227.168 -1.76  -1.396 0.124  -1.298 0.105   -40.43 4.36  18.2  0.8  K22     
  227.179 -1.818 -2.521 0.203  -2.821 0.174   -56.76 2.4   18.91 0.79 Ib17    
  227.03  -2.111 -2.562 0.084  -2.757 0.067   -59.48 1.11  17.72 0.9  O09/Ib17
  227.079 -2.216 -2.879 0.132  -3.088 0.102   -62.94 0.69  18.32 0.84 O09/Ib17
  225.866 -3.423 -2.481 0.298  -2.73  0.236   -68.51 3.21  19.72 0.84 Ib17    
  224.939 -4.332 -2.987 0.127  -2.954 0.118   -59.97 1.74  18.04 0.86 K22     
  224.645 -4.525 -2.717 0.137  -3.163 0.097   -62.05 1.63  18.02 0.86 K22     
  223.607 -4.805 -1.55  0.103  -1.942 0.096   -79.72 2.04  17.97 0.92 K22     
  225.323 -4.819 -2.994 0.086  -3.237 0.075   -67.2  1.17  17.49 0.91 K22     
  224.349 -5.052 -2.244 0.204  -3.855 0.186   -49.54 2.92  17.41 -0.2 K22     
  224.982 -5.087 -2.727 0.175  -2.831 0.152   -48.56 3.7   18.65 0.74 K22     
  224.783 -5.326 -2.833 0.055  -3.33  0.055   -70.84 0.28  16.83 1.0  K22     
  224.177 -5.501 -2.945 0.089  -3.223 0.08    -63.32 1.15  17.55 0.9  K22     

